Pseudorapidity distribution and decorrelation of anisotropic flow within CLVisc hydrodynamics

Studies of fluctuations and correlations of soft hadrons and hard and electromagnetic probes of the dense and strongly interacting medium require event-by-event hydrodynamic simulations of high-energy heavy-ion collisions that are computing intensive. We develop a (3+1)D viscous hydrodynamic model -- CLVisc that is parallelized on Graphics Processing Unit (GPU) using Open Computing Language (OpenCL) with 60 times performance increase for space-time evolution and more than 120 times for the Cooper-Frye particlization relative to that without GPU parallelization. The pseudo-rapidity dependence of anisotropic flow $v_n(\eta)$ are then computed in CLVisc with initial conditions given by the A Multi-Phase Transport (AMPT) model, with energy density fluctuations both in the transverse plane and along the longitudinal direction. Although the magnitude of $v_n(\eta)$ and the ratios between $v_2(\eta)$ and $v_3(\eta)$ are sensitive to the effective shear viscosity over entropy density ratio $\eta_v/s$, the shape of the $v_{n}(\eta)$ distributions in $\eta$ do not depend on the value of $\eta_v/s$. The decorrelation of $v_n$ along the pseudo-rapidity direction due to the twist and fluctuation of the event-planes in the initial parton density distributions is also studied. The decorrelation observable $r_n(\eta^a, \eta^b)$ between $v_n\{-\eta^a\}$ and $v_n\{\eta^a\}$ with the auxiliary reference window $\eta^b$ is found not sensitive to $\eta_v/s$ when there is no initial fluid velocity. For small $\eta_v/s$, the initial fluid velocity from mini-jet partons introduces sizable splitting of $r_n(\eta^a, \eta^b)$ between the two reference rapidity windows $\eta^b \in [3, 4]$ and $\eta^b \in [4.4, 5.0]$, as has been observed in experiment. The implementation of CLVisc and guidelines on how to efficiently parallelize scientific programs on GPUs are also provided.

==> get_bibtex.py <==
#!/usr/bin/python
# -*- encoding: utf-8 -*-

#
# This script produces a bibtex file 'inspire.bib' including all papers
# referenced in the Smash paper which have an Inspire entry.
#
# It extracts all bibtex keys from the latex file and queries Inspire
# for each of them, in order to get the full bibtex entry.

import os, re, glob, sys

try:
    from urllib.request import urlopen
except:
    from urllib import urlopen

# make the script callable from anywhere (by changing to script directory)
path = os.path.realpath(__file__)
dir = os.path.dirname(path)
os.chdir(dir)

key = '[a-zA-Z0-9]*:[a-z0-9]*'          # regexp for a single Inspire bibtex key
keylist = '(' + key + ',\s*)*' + key    # a list of one or several keys separated by commas
citestmt = "\\\\cite{" + keylist + "}"  # latex cite statement with a list of keys

# regexp objects
rx_cite = re.compile(citestmt)
rx_key = re.compile(key)

keyList = []  # list of keys
bibList = []  # list of bib entries

# loop over all tex files in the current directory
for filename in glob.glob("*.tex"):
  print(filename)
  searchfile = open(filename, "r")
  # loop over all lines in the file
  for line in searchfile:
    # find all occurences of "\cite{...}"
    for m in rx_cite.finditer(line):
      print("*", m.group())
      # loop over all keys in the cite statement
      for key in rx_key.findall(m.group()):
        if key not in keyList:
          print("  - fetching", key, "...")
          try:
              keyList.append(key)
              # search for bibtex key on Inspire and extract bib entry
              bibItem = urlopen('http://inspirehep.net/search?p=' + key + '&of=hx').read().decode('utf-8')
              bibItem = bibItem[bibItem.find('<pre>'):bibItem.rfind('/pre>')]
              bibItem = bibItem[bibItem.find('@'):bibItem.rfind('}')+1]
              bibList.append(bibItem)
          except Exception as e:
              print("Error:", repr(e))
              print(key, "is not inspire")
  searchfile.close()

# print bib items to file
with open("inspire.bib", 'w', encoding='utf-8') as outfile:
    for b in sorted(bibList):
      if (b):
        print(b.replace('ρ', 'rho'), file=outfile, end='\n')

